Relativistic disks by Appell-ring convolutions

We present a new method for generating the gravitational field of thin disks within the Weyl class of static and axially symmetric spacetimes. Such a gravitational field is described by two metric functions: one satisfies the Laplace equation and represents the gravitational potential, while the other is determined by line integration. We show how to obtain analytic thin-disk solutions by convolving a certain weight function -- an Abel transformation of the physical surface-density profile -- with the Appell-ring potential. We thus re-derive several known thin-disk solutions while, in some cases, completing the metric by explicitly computing the second metric function. Additionally, we obtain the total gravitational field of several superpositions of a disk with the Schwarzschild black hole. While the superposition problem is simple (linear) for the potential, it is mostly not such for the second metric function. However, in particular cases, both metric functions of the superposition can be found explicitly. Finally, we discuss a simpler procedure which yields the potentials of power-law-density disks we studied recently.

==> anc/holeyMorganMorganDisks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    162185,       4301]
NotebookOptionsPosition[    158475,       4239]
NotebookOutlinePosition[    158870,       4255]
CellTagsIndexPosition[    158827,       4252]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Metric functions of the (inverted) holey Morgan-Morgan disks", "Title",
 CellChangeTimes->{{3.907129838047365*^9, 
  3.907129854447803*^9}},ExpressionUUID->"e9b3bdc7-1abd-4dff-b9f5-\
79011856e9c5"],

Cell[TextData[{
 "In the presented Notebook, we provide explicit computer-ready formulae for \
the metric functions \[Nu] and \[Lambda] of the holey Morgan-Morgan disks, \
their inverted versions and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "int"], TraditionalForm]],ExpressionUUID->
  "aa4d20a4-82fa-494d-8073-3806be5844ca"],
 " when superposed with the Schwarzschild black hole. The gravitational \
potentials \[Nu] read as follows (see Eqs. (65) and (68) of the manuscript)\n\
\t\[Nu]hMM[m,n] \[Rule] Eq. (65), ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Nu]", "hMM", 
    RowBox[{"(", 
     RowBox[{"m", ",", "n"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "6daffc93-716c-47c6-b801-f54cabf3b45e"],
 "\n\t\[Nu]ihMM[m,n] \[Rule] Eq. (68), ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Nu]", "ihMM", 
    RowBox[{"(", 
     RowBox[{"m", ",", "n"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "21f3206e-a60a-4136-9bd4-3c4c11ffb088"],
 ".\nThe resulting gravitational potentials \[Nu] are in oblate spheroidal \
coordinates (\[Zeta],\[Xi]):"
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.907130069836815*^9, 3.907130229689227*^9}, {
  3.907142851564937*^9, 3.90714292397432*^9}, {3.907143243620439*^9, 
  3.907143337012726*^9}, {3.907150448481555*^9, 3.907150460561537*^9}, {
  3.907150518360866*^9, 3.907150520432846*^9}, {3.9071505647044086`*^9, 
  3.9071507655744267`*^9}, {3.907214817953258*^9, 3.907214818916357*^9}, {
  3.9072183940769157`*^9, 3.907218423937324*^9}, {3.907222333709435*^9, 
  3.907222334069564*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"3142a310-945d-4a8d-8e0f-5887a7ee86e4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q1", "[", 
    RowBox[{"m_", ",", "n_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"k", "+", "1"}]], " ", 
      SuperscriptBox["4", 
       RowBox[{"-", "n"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "k"}]}], ")"}], "   ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "k"}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "n"}], ")"}], "!"}], " "}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "!"}], ")"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "k"}], ")"}], "!"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"3", "/", "2"}], ",", " ", 
        RowBox[{"k", " ", "+", " ", "n"}]}], "]"}]}]], 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "m"}], ",", 
        RowBox[{
         FractionBox["1", "2"], "+", "n"}], ",", 
        RowBox[{"1", "+", "n"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", "k", "+", "n"}], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", "k", "+", "n"}]}], "}"}], ",", "1"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q2", "[", 
    RowBox[{"m_", ",", "n_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"n", "+", "1"}]], " ", 
      SuperscriptBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", "k"}], "]"}], "2"], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"1", "-", "k", "+", "m", "+", "n"}], ",", 
        RowBox[{"k", "-", "n"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        RowBox[{"2", " ", "k"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "n"}], ")"}], "!"}]}]], 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", "k"}], ",", 
        RowBox[{"1", "+", "k"}], ",", 
        RowBox[{"k", "-", "m", "-", "n"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["3", "2"], "+", 
         RowBox[{"2", " ", "k"}]}], ",", 
        RowBox[{"1", "+", "k", "-", "n"}]}], "}"}], ",", "1"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Nu]hMM", "[", 
    RowBox[{"m_", ",", " ", "n_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ScriptCapitalM]", " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", 
        RowBox[{"m", "+", "n"}]}], "]"}]}], 
     RowBox[{" ", 
      RowBox[{"b", " ", 
       RowBox[{"m", "!"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox["1", "2"], ",", "n"}], "]"}]}]}]], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", "<=", "n"}], ",", " ", 
         RowBox[{"q1", "[", 
          RowBox[{"m", ",", "n", ",", " ", "k"}], "]"}], ",", " ", 
         RowBox[{"q2", "[", 
          RowBox[{"m", ",", "n", ",", " ", "k"}], "]"}]}], "]"}], 
       "\[ImaginaryI]", " ", 
       RowBox[{"LegendreQ", "[", 
        RowBox[{
         RowBox[{"2", "k"}], ",", "0", ",", "3", ",", 
         RowBox[{"\[ImaginaryI]", " ", "\[Zeta]"}]}], "]"}], 
       RowBox[{"LegendreP", "[", 
        RowBox[{
         RowBox[{"2", "k"}], ",", "\[Xi]"}], "]"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", "0", ",", 
        RowBox[{"m", "+", "n"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Nu]ihMM", "[", 
    RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["b", 
       RowBox[{"-", "1"}]], " ", "\[ScriptCapitalM]", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "+", "n"}], ")"}], "!"}]}], 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox["1", "2"], ",", "m"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox["1", "2"], ",", "n"}], "]"}]}]], " ", 
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"\[Zeta]", "^", "2"}], " ", "+", " ", "1", " ", "-", " ", 
       RowBox[{"\[Xi]", "^", "2"}]}], "]"}]}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", "<=", "n"}], ",", " ", 
         RowBox[{"q1", "[", 
          RowBox[{"m", ",", "n", ",", " ", "k"}], "]"}], ",", " ", 
         RowBox[{"q2", "[", 
          RowBox[{"m", ",", "n", ",", " ", "k"}], "]"}]}], "]"}], 
       "\[ImaginaryI]", " ", 
       RowBox[{"LegendreQ", "[", 
        RowBox[{
         RowBox[{"2", "k"}], ",", "0", ",", "3", ",", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"\[Xi]", "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"\[Zeta]", "^", "2"}], " ", "+", " ", "1", " ", "-", " ", 
             RowBox[{"\[Xi]", "^", "2"}]}], "]"}]}]}]}], "]"}], 
       RowBox[{"LegendreP", "[", 
        RowBox[{
         RowBox[{"2", "k"}], ",", 
         RowBox[{"\[Zeta]", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"\[Zeta]", "^", "2"}], " ", "+", " ", "1", " ", "-", " ", 
            
            RowBox[{"\[Xi]", "^", "2"}]}], "]"}]}]}], "]"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", "0", ",", 
        RowBox[{"m", "+", "n"}]}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.896344536004628*^9, {3.8963446620738497`*^9, 3.896344769155164*^9}, {
   3.8963448414781733`*^9, 3.8963448930814857`*^9}, {3.896345184493061*^9, 
   3.896345204945113*^9}, {3.896345235499395*^9, 3.896345244041285*^9}, {
   3.89634648613933*^9, 3.896346515806864*^9}, {3.896346574785462*^9, 
   3.896346574964432*^9}, {3.907143061313036*^9, 3.90714307019907*^9}, {
   3.907143135092209*^9, 3.9071431456216717`*^9}, 3.907143207666071*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"9f32649b-3b17-4fe8-86b3-f6367a6c553f"],

Cell["\<\
The second metric function \[Lambda] is precomputed for the first few members \
m = 0,1,2,3,4 and n = 1,2,3,4 \[Dash] see Eqs. (66) and (69) and the \
Appendix. They are stored in the following file (please, set the directory \
where the file \[OpenCurlyDoubleQuote]holeyMorganMorganDisks.mx\
\[CloseCurlyDoubleQuote] is located):\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.907143357454585*^9, 3.90714335824918*^9}, {
   3.907144030092544*^9, 3.907144033020335*^9}, {3.9071440856536713`*^9, 
   3.907144186731557*^9}, 3.907144239339212*^9, {3.9071442993130503`*^9, 
   3.907144353680197*^9}, {3.907144709380598*^9, 3.907144723906625*^9}, {
   3.9072147212693567`*^9, 3.9072147929087467`*^9}, {3.9072184681938763`*^9, 
   3.907218469352275*^9}, 3.9072199018566103`*^9, {3.9072327024783573`*^9, 
   3.907232705274625*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"46bb6543-1a0f-4766-9ca1-012be0079fa4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<holeyMorganMorganDisks.mx\>\""}]}], "Input",
 CellChangeTimes->{{3.907144190211708*^9, 3.907144210063718*^9}, {
  3.9071499350325336`*^9, 3.9071499359939938`*^9}, {3.907150994156175*^9, 
  3.907151004140137*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"434eed47-3e5c-4ea3-84b2-6170a0f3a42b"],

Cell[BoxData["\<\"/Users/solaris/Documents/phd/disky/KoKoS\"\>"], "Output",
 CellChangeTimes->{3.9072328486307573`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"0eac9293-95ce-475c-b080-5da8ffe06314"]
}, Open  ]],

Cell[TextData[{
 "They are contained in the following variables: \n\t\[Lambda]hMM[m,n] \
\[Rule] Eq. (66), ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Lambda]", "hMM", 
    RowBox[{"(", 
     RowBox[{"m", ",", "n"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "c4f70605-0e88-4a7f-9d1a-b02b3a861b95"],
 "\n\t\[Lambda]inthMM[m,n] \[Rule] Eq. (70), ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Lambda]", 
    RowBox[{"hMM", ",", "int"}], 
    RowBox[{"(", 
     RowBox[{"m", ",", "n"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "decf13b9-319b-4d38-b0f1-b26d6a4ba022"],
 "\n\t\[Lambda]ihMM[m,n] \[Rule] Eq. (69), ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Lambda]", "ihMM", 
    RowBox[{"(", 
     RowBox[{"m", ",", "n"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "1ae66bfd-f9ce-49b2-9063-6d0e65b3cdb7"],
 "\n\t\[Lambda]intihMM[m,n] \[Rule] Eq. (71), ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Lambda]", 
    RowBox[{"ihMM", ",", "int"}], 
    RowBox[{"(", 
     RowBox[{"m", ",", "n"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "d544e36b-bcca-4fdd-aa31-6c8fe52716af"],
 "\nSetting, e.g., (m,n) = (1,2) we have"
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9071443960917683`*^9, 3.9071444754044247`*^9}, {
  3.907144733737239*^9, 3.9071447372813396`*^9}, {3.907145938084702*^9, 
  3.9071461263917837`*^9}, {3.907148649117167*^9, 3.907148651728174*^9}, {
  3.907214530080132*^9, 3.907214535866976*^9}, {3.907214566417687*^9, 
  3.907214679674758*^9}, {3.90721479989429*^9, 3.9072148225640583`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"4f17a6f5-7b81-40a2-ba46-29eefbbdcb37"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Lambda]hMM", "[", 
  RowBox[{"1", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"\[Lambda]inthMM", "[", 
  RowBox[{"1", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"\[Lambda]ihMM", "[", 
  RowBox[{"1", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"\[Lambda]intihMM", "[", 
  RowBox[{"1", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.907144456744936*^9, 3.9071445101311827`*^9}, {
  3.907149946468575*^9, 3.907149950608224*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"5ea5bcfe-2176-4243-a304-46b57d70993a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"786432", " ", 
    SuperscriptBox["b", "2"]}]], 
  RowBox[{"245", " ", 
   SuperscriptBox["\[ScriptCapitalM]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"8192", "-", 
     RowBox[{"2205", " ", 
      SuperscriptBox["\[Zeta]", "2"]}], "-", 
     RowBox[{"960", " ", 
      SuperscriptBox["\[Zeta]", "4"]}], "-", 
     RowBox[{"17030", " ", 
      SuperscriptBox["\[Zeta]", "6"]}], "-", 
     RowBox[{"52800", " ", 
      SuperscriptBox["\[Zeta]", "8"]}], "-", 
     RowBox[{"28125", " ", 
      SuperscriptBox["\[Zeta]", "10"]}], "+", 
     RowBox[{"8192", " ", 
      SuperscriptBox["\[Xi]", "2"]}], "+", 
     RowBox[{"225", " ", 
      SuperscriptBox["\[Zeta]", "2"], " ", 
      SuperscriptBox["\[Xi]", "2"]}], "+", 
     RowBox[{"220440", " ", 
      SuperscriptBox["\[Zeta]", "4"], " ", 
      SuperscriptBox["\[Xi]", "2"]}], "+", 
     RowBox[{"2275750", " ", 
      SuperscriptBox["\[Zeta]", "6"], " ", 
      SuperscriptBox["\[Xi]", "2"]}], "+", 
     RowBox[{"4276200", " ", 
      SuperscriptBox["\[Zeta]", "8"], " ", 
      SuperscriptBox["\[Xi]", "2"]}], "+", 
     RowBox[{"2165625", " ", 
      SuperscriptBox["\[Zeta]", "10"], " ", 
      SuperscriptBox["\[Xi]", "2"]}], "+", 
     RowBox[{"8192", " ", 
      SuperscriptBox["\[Xi]", "4"]}], "-", 
     RowBox[{"127890", " ", 
      SuperscriptBox["\[Zeta]", "2"], " ", 
      SuperscriptBox["\[Xi]", "4"]}], "-", 
     RowBox[{"6760800", " ", 
      SuperscriptBox["\[Zeta]", "4"], " ", 
      SuperscriptBox["\[Xi]", "4"]}], "-", 
     RowBox[{"32294300", " ", 
      SuperscriptBox["\[Zeta]", "6"], " ", 
      SuperscriptBox["\[Xi]", "4"]}], "-", 
     RowBox[{"48904800", " ", 
      SuperscriptBox["\[Zeta]", "8"], " ", 
      SuperscriptBox["\[Xi]", "4"]}], "-", 
     RowBox[{"23231250", " ", 
      SuperscriptBox["\[Zeta]", "10"], " ", 
      SuperscriptBox["\[Xi]", "4"]}], "+", 
     RowBox[{"8192", " ", 
      SuperscriptBox["\[Xi]", "6"]}], "+", 
     RowBox[{"2940690", " ", 
      SuperscriptBox["\[Zeta]", "2"], " ", 
      SuperscriptBox["\[Xi]", "6"]}], "+", 
     RowBox[{"37925520", " ", 
      SuperscriptBox["\[Zeta]", "4"], " ", 
      SuperscriptBox["\[Xi]", "6"]}], "+", 
     RowBox[{"137270700", " ", 
      SuperscriptBox["\[Zeta]", "6"], " ", 
      SuperscriptBox["\[Xi]", "6"]}], "+", 
     RowBox[{"186202800", " ", 
      SuperscriptBox["\[Zeta]", "8"], " ", 
      SuperscriptBox["\[Xi]", "6"]}], "+", 
     RowBox[{"84341250", " ", 
      SuperscriptBox["\[Zeta]", "10"], " ", 
      SuperscriptBox["\[Xi]", "6"]}], "-", 
     RowBox[{"114688", " ", 
      SuperscriptBox["\[Xi]", "8"]}], "-", 
     RowBox[{"7093665", " ", 
      SuperscriptBox["\[Zeta]", "2"], " ", 
      SuperscriptBox["\[Xi]", "8"]}], "-", 
     RowBox[{"68050080", " ", 
      SuperscriptBox["\[Zeta]", "4"], " ", 
      SuperscriptBox["\[Xi]", "8"]}], "-", 
     RowBox[{"218461950", " ", 
      SuperscriptBox["\[Zeta]", "6"], " ", 
      SuperscriptBox["\[Xi]", "8"]}], "-", 
     RowBox[{"278359200", " ", 
      SuperscriptBox["\[Zeta]", "8"], " ", 
      SuperscriptBox["\[Xi]", "8"]}], "-", 
     RowBox[{"121550625", " ", 
      SuperscriptBox["\[Zeta]", "10"], " ", 
      SuperscriptBox["\[Xi]", "8"]}], "+", 
     RowBox[{"81920", " ", 
      SuperscriptBox["\[Xi]", "10"]}], "+", 
     RowBox[{"4282845", " ", 
      SuperscriptBox["\[Zeta]", "2"], " ", 
      SuperscriptBox["\[Xi]", "10"]}], "+", 
     RowBox[{"37963800", " ", 
      SuperscriptBox["\[Zeta]", "4"], " ", 
      SuperscriptBox["\[Xi]", "10"]}], "+", 
     RowBox[{"115519950", " ", 
      SuperscriptBox["\[Zeta]", "6"], " ", 
      SuperscriptBox["\[Xi]", "10"]}], "+", 
     RowBox[{"141561000", " ", 
      SuperscriptBox["\[Zeta]", "8"], " ", 
      SuperscriptBox["\[Xi]", "10"]}], "+", 
     RowBox[{"60031125", " ", 
      SuperscriptBox["\[Zeta]", "10"], " ", 
      SuperscriptBox["\[Xi]", "10"]}], "-", 
     RowBox[{"30", " ", "\[Zeta]", " ", 
      RowBox[{"(", 
       RowBox[{"147", "+", 
        RowBox[{"113", " ", 
         SuperscriptBox["\[Zeta]", "2"]}], "+", 
        RowBox[{"222", " ", 
         SuperscriptBox["\[Zeta]", "4"]}], "-", 
        RowBox[{"2142", " ", 
         SuperscriptBox["\[Zeta]", "6"]}], "-", 
        RowBox[{"4145", " ", 
         SuperscriptBox["\[Zeta]", "8"]}], "-", 
        RowBox[{"1875", " ", 
         SuperscriptBox["\[Zeta]", "10"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"5485", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"40506", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"233910", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"333205", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"144375", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"3918", " ", 
         SuperscriptBox["\[Xi]", "4"]}], "-", 
        RowBox[{"63046", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "-", 
        RowBox[{"941460", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "-", 
        RowBox[{"3102060", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "-", 
        RowBox[{"3776570", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "-", 
        RowBox[{"1548750", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "+", 
        RowBox[{"16434", " ", 
         SuperscriptBox["\[Xi]", "6"]}], "+", 
        RowBox[{"635126", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "+", 
        RowBox[{"4737204", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "+", 
        RowBox[{"12789420", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "+", 
        RowBox[{"14287770", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "+", 
        RowBox[{"5622750", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "-", 
        RowBox[{"57009", " ", 
         SuperscriptBox["\[Xi]", "8"]}], "-", 
        RowBox[{"1309915", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "-", 
        RowBox[{"8119146", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "-", 
        RowBox[{"20029590", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "-", 
        RowBox[{"21258405", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "-", 
        RowBox[{"8103375", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "+", 
        RowBox[{"36525", " ", 
         SuperscriptBox["\[Xi]", "10"]}], "+", 
        RowBox[{"763175", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "+", 
        RowBox[{"4445490", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "+", 
        RowBox[{"10491390", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "+", 
        RowBox[{"10771425", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "+", 
        RowBox[{"4002075", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "10"]}]}], ")"}], " ", 
      RowBox[{"ArcCot", "[", "\[Zeta]", "]"}]}], "+", 
     RowBox[{"45", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "49"}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Zeta]", "2"]}], "+", 
        RowBox[{"230", " ", 
         SuperscriptBox["\[Zeta]", "4"]}], "-", 
        RowBox[{"154", " ", 
         SuperscriptBox["\[Zeta]", "6"]}], "-", 
        RowBox[{"965", " ", 
         SuperscriptBox["\[Zeta]", "8"]}], "-", 
        RowBox[{"625", " ", 
         SuperscriptBox["\[Zeta]", "10"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"1247", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"1918", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"31730", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"78985", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"48125", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"230", " ", 
         SuperscriptBox["\[Xi]", "4"]}], "+", 
        RowBox[{"1918", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "-", 
        RowBox[{"74500", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "-", 
        RowBox[{"493060", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "-", 
        RowBox[{"914690", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "-", 
        RowBox[{"516250", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "+", 
        RowBox[{"154", " ", 
         SuperscriptBox["\[Xi]", "6"]}], "+", 
        RowBox[{"31730", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "+", 
        RowBox[{"493060", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "+", 
        RowBox[{"2170980", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "+", 
        RowBox[{"3513090", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "+", 
        RowBox[{"1874250", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "-", 
        RowBox[{"965", " ", 
         SuperscriptBox["\[Xi]", "8"]}], "-", 
        RowBox[{"78985", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "-", 
        RowBox[{"914690", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "-", 
        RowBox[{"3513090", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "-", 
        RowBox[{"5285385", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "-", 
        RowBox[{"2701125", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "+", 
        RowBox[{"625", " ", 
         SuperscriptBox["\[Xi]", "10"]}], "+", 
        RowBox[{"48125", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "+", 
        RowBox[{"516250", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "+", 
        RowBox[{"1874250", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "+", 
        RowBox[{"2701125", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "+", 
        RowBox[{"1334025", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "10"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"ArcCot", "[", "\[Zeta]", "]"}], "2"]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{{3.907144461090788*^9, 3.907144510353551*^9}, 
   3.907149909012848*^9, {3.907149947327964*^9, 3.9071499507740593`*^9}, 
   3.9071509757728605`*^9, 3.9071510514408712`*^9, 3.907232848657996*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"c19551d6-496a-42b6-bd8f-583c67fe4b04"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"35", " ", "\[ScriptCapitalM]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["b", "5"], " ", "M"}], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["M", "3"]}], "+", 
      RowBox[{"15", " ", "b", " ", 
       SuperscriptBox["M", "5"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["b", "2"], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["b", "2"], "+", 
          SuperscriptBox["M", "2"]}], ")"}], "2"], " ", 
       RowBox[{"ArcTan", "[", 
        FractionBox["b", "M"], "]"}]}]}], ")"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox["b", "7"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["b", "2"], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["M", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "+", 
       SuperscriptBox["M", "2"]}], ")"}], "2"], " ", "\[ScriptCapitalM]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], "+", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "M"}], " ", "\[Zeta]"}], "+", 
         RowBox[{"b", " ", "\[Xi]"}]}], ",", 
        RowBox[{"Rm", "[", 
         RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}]}], "]"}], "-", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"M", " ", "\[Zeta]"}], "+", 
         RowBox[{"b", " ", "\[Xi]"}]}], ",", 
        RowBox[{"Rp", "[", 
         RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}]}], "]"}]}], ")"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["b", "7"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"256", " ", 
     SuperscriptBox["b", "7"]}]], 
   RowBox[{"35", " ", "\[ScriptCapitalM]", " ", 
    RowBox[{"ArcCot", "[", "\[Zeta]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "40"}], " ", 
          SuperscriptBox["M", "5"]}], "+", 
         RowBox[{"40", " ", "b", " ", 
          SuperscriptBox["M", "4"], " ", "\[Zeta]", " ", "\[Xi]"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["M", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["M", "2"], " ", "\[Zeta]", " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "5"], " ", "\[Zeta]", " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "-", 
            RowBox[{"42", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"75", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "-", 
               RowBox[{"70", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"63", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"42", "-", 
               RowBox[{"320", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"350", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"Rm", "[", 
        RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"40", " ", 
          SuperscriptBox["M", "5"]}], "+", 
         RowBox[{"40", " ", "b", " ", 
          SuperscriptBox["M", "4"], " ", "\[Zeta]", " ", "\[Xi]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["M", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["M", "2"], " ", "\[Zeta]", " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "5"], " ", "\[Zeta]", " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "-", 
            RowBox[{"42", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"75", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "-", 
               RowBox[{"70", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"63", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"42", "-", 
               RowBox[{"320", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"350", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"Rp", "[", 
        RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}]}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"768", " ", 
     SuperscriptBox["b", "6"]}]], 
   RowBox[{"35", " ", "\[ScriptCapitalM]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"120", " ", 
          SuperscriptBox["M", "4"], " ", "\[Xi]"}], "-", 
         RowBox[{"60", " ", "b", " ", 
          SuperscriptBox["M", "3"], " ", "\[Zeta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["M", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", "M", " ", "\[Zeta]", " ", 
          RowBox[{"(", 
           RowBox[{"33", "+", 
            RowBox[{"66", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "-", 
            RowBox[{"275", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "-", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "-", 
               RowBox[{"70", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"63", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"51", "-", 
               RowBox[{"610", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"735", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"Rm", "[", 
        RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"120", " ", 
          SuperscriptBox["M", "4"], " ", "\[Xi]"}], "+", 
         RowBox[{"60", " ", "b", " ", 
          SuperscriptBox["M", "3"], " ", "\[Zeta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["M", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", "M", " ", "\[Zeta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "-", 
               RowBox[{"70", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"63", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"51", "-", 
               RowBox[{"610", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"735", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"Rp", "[", 
        RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.907144461090788*^9, 3.907144510353551*^9}, 
   3.907149909012848*^9, {3.907149947327964*^9, 3.9071499507740593`*^9}, 
   3.9071509757728605`*^9, 3.9071510514408712`*^9, 3.907232848678555*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"90b4d058-88dc-48ea-939e-42bdca62c0c1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"40320", " ", 
    SuperscriptBox["b", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], 
  RowBox[{
   SuperscriptBox["\[ScriptCapitalM]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"147456", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["\[Xi]", "4"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
     RowBox[{"55125", " ", 
      SuperscriptBox["\[Zeta]", "12"], " ", 
      RowBox[{"(", 
       RowBox[{"25", "-", 
        RowBox[{"2250", " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"33975", " ", 
         SuperscriptBox["\[Xi]", "4"]}], "-", 
        RowBox[{"182220", " ", 
         SuperscriptBox["\[Xi]", "6"]}], "+", 
        RowBox[{"432135", " ", 
         SuperscriptBox["\[Xi]", "8"]}], "-", 
        RowBox[{"463914", " ", 
         SuperscriptBox["\[Xi]", "10"]}], "+", 
        RowBox[{"184041", " ", 
         SuperscriptBox["\[Xi]", "12"]}]}], ")"}]}], "+", 
     RowBox[{"315", " ", 
      SuperscriptBox["\[Zeta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"181", "+", 
        RowBox[{"132", " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"6901", " ", 
         SuperscriptBox["\[Xi]", "4"]}], "-", 
        RowBox[{"407712", " ", 
         SuperscriptBox["\[Xi]", "6"]}], "+", 
        RowBox[{"1587551", " ", 
         SuperscriptBox["\[Xi]", "8"]}], "-", 
        RowBox[{"1995012", " ", 
         SuperscriptBox["\[Xi]", "10"]}], "+", 
        RowBox[{"808215", " ", 
         SuperscriptBox["\[Xi]", "12"]}]}], ")"}]}], "+", 
     RowBox[{"18375", " ", 
      SuperscriptBox["\[Zeta]", "10"], " ", 
      RowBox[{"(", 
       RowBox[{"205", "-", 
        RowBox[{"18900", " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"286965", " ", 
         SuperscriptBox["\[Xi]", "4"]}], "-", 
        RowBox[{"1545936", " ", 
         SuperscriptBox["\[Xi]", "6"]}], "+", 
        RowBox[{"3679479", " ", 
         SuperscriptBox["\[Xi]", "8"]}], "-", 
        RowBox[{"3961980", " ", 
         SuperscriptBox["\[Xi]", "10"]}], "+", 
        RowBox[{"1575783", " ", 
         SuperscriptBox["\[Xi]", "12"]}]}], ")"}]}], "+", 
     RowBox[{"105", " ", 
      SuperscriptBox["\[Zeta]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "215"}], "-", 
        RowBox[{"36090", " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"2768711", " ", 
         SuperscriptBox["\[Xi]", "4"]}], "-", 
        RowBox[{"23242348", " ", 
         SuperscriptBox["\[Xi]", "6"]}], "+", 
        RowBox[{"66436983", " ", 
         SuperscriptBox["\[Xi]", "8"]}], "-", 
        RowBox[{"76781274", " ", 
         SuperscriptBox["\[Xi]", "10"]}], "+", 
        RowBox[{"30906201", " ", 
         SuperscriptBox["\[Xi]", "12"]}]}], ")"}]}], "+", 
     RowBox[{"350", " ", 
      SuperscriptBox["\[Zeta]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"985", "-", 
        RowBox[{"291696", " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"6087429", " ", 
         SuperscriptBox["\[Xi]", "4"]}], "-", 
        RowBox[{"37753224", " ", 
         SuperscriptBox["\[Xi]", "6"]}], "+", 
        RowBox[{"96137379", " ", 
         SuperscriptBox["\[Xi]", "8"]}], "-", 
        RowBox[{"106582824", " ", 
         SuperscriptBox["\[Xi]", "10"]}], "+", 
        RowBox[{"42689439", " ", 
         SuperscriptBox["\[Xi]", "12"]}]}], ")"}]}], "+", 
     RowBox[{"350", " ", 
      SuperscriptBox["\[Zeta]", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"8383", "-", 
        RowBox[{"918702", " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"14970753", " ", 
         SuperscriptBox["\[Xi]", "4"]}], "-", 
        RowBox[{"83609988", " ", 
         SuperscriptBox["\[Xi]", "6"]}], "+", 
        RowBox[{"202787361", " ", 
         SuperscriptBox["\[Xi]", "8"]}], "-", 
        RowBox[{"220335822", " ", 
         SuperscriptBox["\[Xi]", "10"]}], "+", 
        RowBox[{"87907743", " ", 
         SuperscriptBox["\[Xi]", "12"]}]}], ")"}]}], "-", 
     RowBox[{"210", " ", "\[Zeta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "543"}], "+", 
        RowBox[{"34", " ", 
         SuperscriptBox["\[Zeta]", "2"]}], "-", 
        RowBox[{"1013", " ", 
         SuperscriptBox["\[Zeta]", "4"]}], "+", 
        RowBox[{"10020", " ", 
         SuperscriptBox["\[Zeta]", "6"]}], "+", 
        RowBox[{"38735", " ", 
         SuperscriptBox["\[Zeta]", "8"]}], "+", 
        RowBox[{"40250", " ", 
         SuperscriptBox["\[Zeta]", "10"]}], "+", 
        RowBox[{"13125", " ", 
         SuperscriptBox["\[Zeta]", "12"]}], "-", 
        RowBox[{"396", " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"14454", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"200178", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"1754100", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"4059840", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"3701250", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"1181250", " ", 
         SuperscriptBox["\[Zeta]", "12"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"9951", " ", 
         SuperscriptBox["\[Xi]", "4"]}], "+", 
        RowBox[{"334788", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "+", 
        RowBox[{"6902553", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "+", 
        RowBox[{"33292200", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "+", 
        RowBox[{"65056635", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "+", 
        RowBox[{"56164500", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "+", 
        RowBox[{"17836875", " ", 
         SuperscriptBox["\[Zeta]", "12"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "-", 
        RowBox[{"76320", " ", 
         SuperscriptBox["\[Xi]", "6"]}], "-", 
        RowBox[{"4689140", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "-", 
        RowBox[{"50147564", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "-", 
        RowBox[{"199150440", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "-", 
        RowBox[{"360375960", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "-", 
        RowBox[{"302427300", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "-", 
        RowBox[{"95665500", " ", 
         SuperscriptBox["\[Zeta]", "12"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "+", 
        RowBox[{"459747", " ", 
         SuperscriptBox["\[Xi]", "8"]}], "+", 
        RowBox[{"15388458", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "+", 
        RowBox[{"136301949", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "+", 
        RowBox[{"499104180", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "+", 
        RowBox[{"870427845", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "+", 
        RowBox[{"719532450", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "+", 
        RowBox[{"226870875", " ", 
         SuperscriptBox["\[Zeta]", "12"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "-", 
        RowBox[{"628980", " ", 
         SuperscriptBox["\[Xi]", "10"]}], "-", 
        RowBox[{"18569250", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "-", 
        RowBox[{"154850850", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "-", 
        RowBox[{"549802980", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "-", 
        RowBox[{"943918920", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "-", 
        RowBox[{"774531450", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "-", 
        RowBox[{"243554850", " ", 
         SuperscriptBox["\[Zeta]", "12"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "+", 
        RowBox[{"255675", " ", 
         SuperscriptBox["\[Xi]", "12"]}], "+", 
        RowBox[{"7501200", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "12"]}], "+", 
        RowBox[{"62214495", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "12"]}], "+", 
        RowBox[{"219960000", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "12"]}], "+", 
        RowBox[{"376357905", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "12"]}], "+", 
        RowBox[{"307969200", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "12"]}], "+", 
        RowBox[{"96621525", " ", 
         SuperscriptBox["\[Zeta]", "12"], " ", 
         SuperscriptBox["\[Xi]", "12"]}]}], ")"}], " ", 
      RowBox[{"ArcCot", "[", "\[Zeta]", "]"}]}], "+", 
     RowBox[{"315", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"181", "-", 
        RowBox[{"132", " ", 
         SuperscriptBox["\[Zeta]", "2"]}], "-", 
        RowBox[{"267", " ", 
         SuperscriptBox["\[Zeta]", "4"]}], "+", 
        RowBox[{"160", " ", 
         SuperscriptBox["\[Zeta]", "6"]}], "+", 
        RowBox[{"6495", " ", 
         SuperscriptBox["\[Zeta]", "8"]}], "+", 
        RowBox[{"10500", " ", 
         SuperscriptBox["\[Zeta]", "10"]}], "+", 
        RowBox[{"4375", " ", 
         SuperscriptBox["\[Zeta]", "12"]}], "+", 
        RowBox[{"132", " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"2262", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"1338", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"186180", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"758280", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"971250", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"393750", " ", 
         SuperscriptBox["\[Zeta]", "12"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"267", " ", 
         SuperscriptBox["\[Xi]", "4"]}], "-", 
        RowBox[{"1338", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "+", 
        RowBox[{"467775", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "+", 
        RowBox[{"4298820", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "+", 
        RowBox[{"12639795", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "+", 
        RowBox[{"14757750", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "+", 
        RowBox[{"5945625", " ", 
         SuperscriptBox["\[Zeta]", "12"], " ", 
         SuperscriptBox["\[Xi]", "4"]}], "-", 
        RowBox[{"160", " ", 
         SuperscriptBox["\[Xi]", "6"]}], "-", 
        RowBox[{"186180", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "-", 
        RowBox[{"4298820", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "-", 
        RowBox[{"27605480", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "-", 
        RowBox[{"71343720", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "-", 
        RowBox[{"79550100", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "-", 
        RowBox[{"31888500", " ", 
         SuperscriptBox["\[Zeta]", "12"], " ", 
         SuperscriptBox["\[Xi]", "6"]}], "+", 
        RowBox[{"6495", " ", 
         SuperscriptBox["\[Xi]", "8"]}], "+", 
        RowBox[{"758280", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "+", 
        RowBox[{"12639795", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "+", 
        RowBox[{"71343720", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "+", 
        RowBox[{"173940165", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "+", 
        RowBox[{"189428400", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "+", 
        RowBox[{"75623625", " ", 
         SuperscriptBox["\[Zeta]", "12"], " ", 
         SuperscriptBox["\[Xi]", "8"]}], "-", 
        RowBox[{"10500", " ", 
         SuperscriptBox["\[Xi]", "10"]}], "-", 
        RowBox[{"971250", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "-", 
        RowBox[{"14757750", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "-", 
        RowBox[{"79550100", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "-", 
        RowBox[{"189428400", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "-", 
        RowBox[{"204053850", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "-", 
        RowBox[{"81184950", " ", 
         SuperscriptBox["\[Zeta]", "12"], " ", 
         SuperscriptBox["\[Xi]", "10"]}], "+", 
        RowBox[{"4375", " ", 
         SuperscriptBox["\[Xi]", "12"]}], "+", 
        RowBox[{"393750", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "12"]}], "+", 
        RowBox[{"5945625", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         SuperscriptBox["\[Xi]", "12"]}], "+", 
        RowBox[{"31888500", " ", 
         SuperscriptBox["\[Zeta]", "6"], " ", 
         SuperscriptBox["\[Xi]", "12"]}], "+", 
        RowBox[{"75623625", " ", 
         SuperscriptBox["\[Zeta]", "8"], " ", 
         SuperscriptBox["\[Xi]", "12"]}], "+", 
        RowBox[{"81184950", " ", 
         SuperscriptBox["\[Zeta]", "10"], " ", 
         SuperscriptBox["\[Xi]", "12"]}], "+", 
        RowBox[{"32207175", " ", 
         SuperscriptBox["\[Zeta]", "12"], " ", 
         SuperscriptBox["\[Xi]", "12"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"ArcCot", "[", "\[Zeta]", "]"}], "2"]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{{3.907144461090788*^9, 3.907144510353551*^9}, 
   3.907149909012848*^9, {3.907149947327964*^9, 3.9071499507740593`*^9}, 
   3.9071509757728605`*^9, 3.9071510514408712`*^9, 3.907232848695333*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"800ad06e-5988-4270-a983-33ca221f8b27"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "5"}], " ", 
       SuperscriptBox["b", "2"]}], "+", 
      SuperscriptBox["M", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "+", 
       SuperscriptBox["M", "2"]}], ")"}], "2"], " ", "\[ScriptCapitalM]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "M"}], " ", "\[Zeta]"}], "+", 
         RowBox[{"b", " ", "\[Xi]"}]}], ",", 
        RowBox[{"Rm", "[", 
         RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}]}], "]"}], "+", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"M", " ", "\[Zeta]"}], "+", 
         RowBox[{"b", " ", "\[Xi]"}]}], ",", 
        RowBox[{"Rp", "[", 
         RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}]}], "]"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["M", "7"], " ", "\[Pi]"}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"24", " ", "b", " ", 
     SuperscriptBox["M", "6"], " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Zeta]", "2"], "-", 
        SuperscriptBox["\[Xi]", "2"]}], ")"}], "6"]}]], 
   RowBox[{"\[ScriptCapitalM]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"240", " ", 
       SuperscriptBox["b", "5"], " ", "\[Zeta]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Zeta]", "2"], "-", 
          SuperscriptBox["\[Xi]", "2"]}], ")"}], "5"]}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["b", "4"], " ", "M", " ", "\[Xi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Zeta]", "2"], "-", 
          SuperscriptBox["\[Xi]", "2"]}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Zeta]", "2"]}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["M", "2"], " ", "\[Zeta]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Zeta]", "2"], "-", 
          SuperscriptBox["\[Xi]", "2"]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"24", "+", 
         RowBox[{"44", " ", 
          SuperscriptBox["\[Zeta]", "4"]}], "-", 
         RowBox[{"93", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"69", " ", 
          SuperscriptBox["\[Xi]", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Zeta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"68", "-", 
            RowBox[{"38", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "\[Xi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Zeta]", "2"], "-", 
          SuperscriptBox["\[Xi]", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"176", " ", 
          SuperscriptBox["\[Zeta]", "6"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"26", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Zeta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"44", "+", 
            RowBox[{"76", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Zeta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"13", " ", 
             SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "b", " ", 
       SuperscriptBox["M", "4"], " ", "\[Zeta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", " ", 
          SuperscriptBox["\[Zeta]", "10"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Zeta]", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Zeta]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"50", " ", 
             SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Zeta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"136", "+", 
            RowBox[{"134", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"105", " ", 
             SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Zeta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"80", "+", 
            RowBox[{"23", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "-", 
            RowBox[{"126", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "+", 
            RowBox[{"23", " ", 
             SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["M", "5"], " ", "\[Xi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"48", " ", 
          SuperscriptBox["\[Zeta]", "10"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Zeta]", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "57"}], "+", 
            RowBox[{"101", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "33"}], "+", 
            RowBox[{"104", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Zeta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"96", "+", 
            RowBox[{"347", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"232", " ", 
             SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Zeta]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "465"}], "+", 
            RowBox[{"74", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"511", " ", 
             SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Zeta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "89"}], "-", 
            RowBox[{"49", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "-", 
            RowBox[{"235", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "+", 
            RowBox[{"373", " ", 
             SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{"Rm", "[", 
     RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"24", " ", "b", " ", 
     SuperscriptBox["M", "6"], " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Zeta]", "2"], "-", 
        SuperscriptBox["\[Xi]", "2"]}], ")"}], "6"]}]], 
   RowBox[{"\[ScriptCapitalM]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"240", " ", 
       SuperscriptBox["b", "5"], " ", "\[Zeta]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Zeta]", "2"], "-", 
          SuperscriptBox["\[Xi]", "2"]}], ")"}], "5"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["b", "4"], " ", "M", " ", "\[Xi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Zeta]", "2"], "-", 
          SuperscriptBox["\[Xi]", "2"]}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Zeta]", "2"]}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["M", "2"], " ", "\[Zeta]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Zeta]", "2"], "-", 
          SuperscriptBox["\[Xi]", "2"]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"24", "+", 
         RowBox[{"44", " ", 
          SuperscriptBox["\[Zeta]", "4"]}], "-", 
         RowBox[{"93", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"69", " ", 
          SuperscriptBox["\[Xi]", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Zeta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"68", "-", 
            RowBox[{"38", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "\[Xi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Zeta]", "2"], "-", 
          SuperscriptBox["\[Xi]", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"176", " ", 
          SuperscriptBox["\[Zeta]", "6"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"26", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Zeta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"44", "+", 
            RowBox[{"76", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Zeta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"13", " ", 
             SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "b", " ", 
       SuperscriptBox["M", "4"], " ", "\[Zeta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", " ", 
          SuperscriptBox["\[Zeta]", "10"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Zeta]", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Zeta]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"50", " ", 
             SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Zeta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"136", "+", 
            RowBox[{"134", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"105", " ", 
             SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Zeta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"80", "+", 
            RowBox[{"23", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "-", 
            RowBox[{"126", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "+", 
            RowBox[{"23", " ", 
             SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["M", "5"], " ", "\[Xi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"48", " ", 
          SuperscriptBox["\[Zeta]", "10"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Zeta]", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "57"}], "+", 
            RowBox[{"101", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "33"}], "+", 
            RowBox[{"104", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Zeta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"96", "+", 
            RowBox[{"347", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"232", " ", 
             SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Zeta]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "465"}], "+", 
            RowBox[{"74", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"511", " ", 
             SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Zeta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "89"}], "-", 
            RowBox[{"49", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "-", 
            RowBox[{"235", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "+", 
            RowBox[{"373", " ", 
             SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{"Rp", "[", 
     RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", "b", " ", 
     SuperscriptBox["M", "7"], " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Zeta]", "2"], "-", 
        SuperscriptBox["\[Xi]", "2"]}], ")"}], 
      RowBox[{"13", "/", "2"}]]}]], 
   RowBox[{"\[ScriptCapitalM]", " ", 
    RowBox[{"ArcCot", "[", 
     FractionBox["\[Xi]", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[Zeta]", "2"], "-", 
        SuperscriptBox["\[Xi]", "2"]}]]], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "80"}], " ", 
          SuperscriptBox["b", "5"], " ", "M", " ", "\[Zeta]", " ", "\[Xi]", 
          " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"], "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "5"]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["b", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"], "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "6"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"], "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Zeta]", "4"]}], "-", 
            RowBox[{"31", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"31", "-", 
               RowBox[{"21", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["M", "3"], " ", "\[Zeta]", " ", "\[Xi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"], "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", 
             SuperscriptBox["\[Zeta]", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"21", "-", 
               RowBox[{"11", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox["M", "5"], " ", "\[Zeta]", " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             SuperscriptBox["\[Zeta]", "10"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Zeta]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "117"}], "+", 
               RowBox[{"142", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"87", "-", 
               RowBox[{"22", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"60", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "183"}], "+", 
               RowBox[{"191", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "-", 
               RowBox[{"15", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"], "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             SuperscriptBox["\[Zeta]", "8"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Zeta]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"51", "-", 
               RowBox[{"114", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"103", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["M", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "16"}], " ", 
             SuperscriptBox["\[Zeta]", "12"]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[Zeta]", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Zeta]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "51"}], "+", 
               RowBox[{"58", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"17", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11"}], "+", 
               RowBox[{"42", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"72", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "25"}], "+", 
               RowBox[{"123", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"56", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "369"}], "+", 
               RowBox[{"561", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"759", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"647", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "77"}], "+", 
               RowBox[{"275", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"485", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"253", " ", 
                SuperscriptBox["\[Xi]", "6"]}], "+", 
               RowBox[{"34", " ", 
                SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"Rm", "[", 
        RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"80", " ", 
          SuperscriptBox["b", "5"], " ", "M", " ", "\[Zeta]", " ", "\[Xi]", 
          " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"], "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "5"]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["b", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"], "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "6"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"], "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Zeta]", "4"]}], "-", 
            RowBox[{"31", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"31", "-", 
               RowBox[{"21", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["M", "3"], " ", "\[Zeta]", " ", "\[Xi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"], "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", 
             SuperscriptBox["\[Zeta]", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"21", "-", 
               RowBox[{"11", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox["M", "5"], " ", "\[Zeta]", " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             SuperscriptBox["\[Zeta]", "10"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Zeta]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "117"}], "+", 
               RowBox[{"142", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"87", "-", 
               RowBox[{"22", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"60", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "183"}], "+", 
               RowBox[{"191", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "-", 
               RowBox[{"15", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"], "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             SuperscriptBox["\[Zeta]", "8"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Zeta]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"51", "-", 
               RowBox[{"114", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"103", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["M", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "16"}], " ", 
             SuperscriptBox["\[Zeta]", "12"]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[Zeta]", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Zeta]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "51"}], "+", 
               RowBox[{"58", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"17", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11"}], "+", 
               RowBox[{"42", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"72", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "25"}], "+", 
               RowBox[{"123", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"56", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "369"}], "+", 
               RowBox[{"561", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"759", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"647", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "77"}], "+", 
               RowBox[{"275", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"485", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"253", " ", 
                SuperscriptBox["\[Xi]", "6"]}], "+", 
               RowBox[{"34", " ", 
                SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"Rp", "[", 
        RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.907144461090788*^9, 3.907144510353551*^9}, 
   3.907149909012848*^9, {3.907149947327964*^9, 3.9071499507740593`*^9}, 
   3.9071509757728605`*^9, 3.9071510514408712`*^9, 3.907232848718279*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"724d8788-7c79-48a1-9f8b-f582182ee0d1"]
}, Open  ]],

Cell["\<\
The interaction parts are given in terms of the functions Rp[\[Zeta], \[Xi]] \
and Rm[\[Zeta], \[Xi]] \[Dash] Eq. (22) transformed into the oblate \
spheroidal coordinates (12). When evaluating the formulae, they must be \
replaced by:\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.907144566322233*^9, 3.907144609804377*^9}, {
   3.9071446499731503`*^9, 3.907144679654376*^9}, {3.9071448027163057`*^9, 
   3.9071448770044117`*^9}, {3.9071486862871313`*^9, 3.907148688897567*^9}, 
   3.9072185350808287`*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"c324ca10-83b6-4d44-875a-0596effbf5c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RpRmToExpressions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Rp", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Zeta]", ",", "\[Xi]"}], "}"}], ",", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "M"}], "+", 
             RowBox[{"b", " ", "\[Zeta]", " ", "\[Xi]"}]}], ")"}], "2"], "+", 
          
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}]]}], "]"}]}], ",", 
     RowBox[{"Rm", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Zeta]", ",", "\[Xi]"}], "}"}], ",", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"M", "+", 
             RowBox[{"b", " ", "\[Zeta]", " ", "\[Xi]"}]}], ")"}], "2"], "+", 
          
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}]]}], "]"}]}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.907143383710072*^9, 3.9071434013832903`*^9}, {
   3.907144020588531*^9, 3.9071440212824383`*^9}, 3.907144809195846*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"3362d21d-a13d-4de4-bc04-3209e5604721"],

Cell["\<\
The metric functions describing the Schwarzschild black hole read\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.907145373063676*^9, 3.907145394606114*^9}, {
   3.9071487029062433`*^9, 3.907148706233471*^9}, 3.907218538605319*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"a59e2c74-fe81-4880-86ad-71851b9f41fa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Nu]Schw", " ", "=", " ", 
  RowBox[{
   RowBox[{"1", "/", "2"}], 
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Rp", "[", 
        RowBox[{"\[Zeta]", ",", " ", "\[Xi]"}], "]"}], " ", "+", " ", 
       RowBox[{"Rm", "[", 
        RowBox[{"\[Zeta]", ",", " ", "\[Xi]"}], "]"}], " ", "-", " ", 
       RowBox[{"2", "M"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Rp", "[", 
        RowBox[{"\[Zeta]", ",", " ", "\[Xi]"}], "]"}], " ", "+", " ", 
       RowBox[{"Rm", "[", 
        RowBox[{"\[Zeta]", ",", " ", "\[Xi]"}], "]"}], " ", "+", " ", 
       RowBox[{"2", "M"}]}], ")"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Lambda]Schw", " ", "=", " ", 
  RowBox[{
   RowBox[{"1", "/", "2"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Rp", "[", 
           RowBox[{"\[Zeta]", ",", " ", "\[Xi]"}], "]"}], " ", "+", " ", 
          RowBox[{"Rm", "[", 
           RowBox[{"\[Zeta]", ",", " ", "\[Xi]"}], "]"}]}], ")"}], "^", "2"}],
        " ", "-", " ", 
       RowBox[{"4", 
        RowBox[{"M", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", 
       RowBox[{"Rp", "[", 
        RowBox[{"\[Zeta]", ",", " ", "\[Xi]"}], "]"}], 
       RowBox[{"Rm", "[", 
        RowBox[{"\[Zeta]", ",", " ", "\[Xi]"}], "]"}]}], ")"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.907145431272726*^9, 3.907145507960038*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"6e9ec704-99b5-4e9b-a554-9039094597a2"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"Log", "[", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "M"}], "+", 
     RowBox[{"Rm", "[", 
      RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}], "+", 
     RowBox[{"Rp", "[", 
      RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}]}], 
    RowBox[{
     RowBox[{"2", " ", "M"}], "+", 
     RowBox[{"Rm", "[", 
      RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}], "+", 
     RowBox[{"Rp", "[", 
      RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}]}]], "]"}]}]], "Output",
 CellChangeTimes->{{3.9071455038179007`*^9, 3.907145508661251*^9}, 
   3.9071499091569366`*^9, 3.9071509758416758`*^9, 3.9071510516650214`*^9, 
   3.907232848767193*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"979e909f-7145-47b7-8d89-27a656b781f5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"Log", "[", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["M", "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Rm", "[", 
         RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}], "+", 
        RowBox[{"Rp", "[", 
         RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}]}], ")"}], "2"]}], 
    RowBox[{"4", " ", 
     RowBox[{"Rm", "[", 
      RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}], " ", 
     RowBox[{"Rp", "[", 
      RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}]}]], "]"}]}]], "Output",
 CellChangeTimes->{{3.9071455038179007`*^9, 3.907145508661251*^9}, 
   3.9071499091569366`*^9, 3.9071509758416758`*^9, 3.9071510516650214`*^9, 
   3.907232848779934*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"65a7e3e8-0111-4714-ac3e-ad5cc8d2f1fe"]
}, Open  ]],

Cell["\<\
and an example of the the whole superposition (m,n) = (1,2) is explicitly as \
follows\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9071453356915092`*^9, 3.907145364436263*^9}, {
  3.907145533670356*^9, 3.907145560842774*^9}, {3.907145621950533*^9, 
  3.9071456408867064`*^9}, {3.907149810057274*^9, 3.907149830277528*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"6da648c3-a9e5-4722-87b7-ba828d267ffa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Nu]tot", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Nu]Schw", " ", "+", " ", 
      RowBox[{"\[Nu]hMM", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[Zeta]"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[Zeta]"}]}], "]"}]}]}], "->", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"ArcCot", "[", "\[Zeta]", "]"}]}]}]}], "/.", 
    "RpRmToExpressions"}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Lambda]tot", " ", "=", " ", 
  RowBox[{
   RowBox[{"\[Lambda]Schw", " ", "+", " ", 
    RowBox[{"\[Lambda]hMM", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", "+", " ", 
    RowBox[{"\[Lambda]inthMM", "[", 
     RowBox[{"1", ",", "2"}], "]"}]}], "/.", 
   "RpRmToExpressions"}]}]}], "Input",
 CellChangeTimes->{{3.907145562355399*^9, 3.907145593987125*^9}, {
   3.907146148333795*^9, 3.907146149614757*^9}, {3.9071478002779303`*^9, 
   3.907147801241232*^9}, 3.907147866357648*^9, {3.9071487582999268`*^9, 
   3.907148780161059*^9}, {3.907148829055273*^9, 3.907148885536154*^9}, {
   3.907149344342779*^9, 3.907149346927331*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"4eb4e1b4-4727-488d-8a38-60fc28f72c96"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"1536", " ", "b"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "35"}], " ", "\[ScriptCapitalM]", " ", "\[Zeta]", " ", 
     RowBox[{"(", 
      RowBox[{"33", "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "-", 
       RowBox[{"705", " ", 
        SuperscriptBox["\[Xi]", "4"]}], "+", 
       RowBox[{"693", " ", 
        SuperscriptBox["\[Xi]", "6"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["\[Zeta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"105", " ", 
           SuperscriptBox["\[Xi]", "2"]}], "-", 
          RowBox[{"315", " ", 
           SuperscriptBox["\[Xi]", "4"]}], "+", 
          RowBox[{"231", " ", 
           SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Zeta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "19"}], "+", 
          RowBox[{"615", " ", 
           SuperscriptBox["\[Xi]", "2"]}], "-", 
          RowBox[{"2205", " ", 
           SuperscriptBox["\[Xi]", "4"]}], "+", 
          RowBox[{"1785", " ", 
           SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"105", " ", "\[ScriptCapitalM]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11"}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["\[Xi]", "4"]}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["\[Xi]", "6"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Zeta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"105", " ", 
           SuperscriptBox["\[Xi]", "2"]}], "-", 
          RowBox[{"315", " ", 
           SuperscriptBox["\[Xi]", "4"]}], "+", 
          RowBox[{"231", " ", 
           SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Zeta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"195", " ", 
           SuperscriptBox["\[Xi]", "2"]}], "-", 
          RowBox[{"665", " ", 
           SuperscriptBox["\[Xi]", "4"]}], "+", 
          RowBox[{"525", " ", 
           SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Zeta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"99", " ", 
           SuperscriptBox["\[Xi]", "2"]}], "-", 
          RowBox[{"585", " ", 
           SuperscriptBox["\[Xi]", "4"]}], "+", 
          RowBox[{"525", " ", 
           SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"ArcCot", "[", "\[Zeta]", "]"}]}], "+", 
    RowBox[{"768", " ", "b", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["M", "2"], "-", 
          RowBox[{"2", " ", "b", " ", "M", " ", "\[Zeta]", " ", "\[Xi]"}], 
          "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"], "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}]], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["M", "2"], "+", 
          RowBox[{"2", " ", "b", " ", "M", " ", "\[Zeta]", " ", "\[Xi]"}], 
          "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"], "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}]]}], 
       RowBox[{
        RowBox[{"2", " ", "M"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["M", "2"], "-", 
          RowBox[{"2", " ", "b", " ", "M", " ", "\[Zeta]", " ", "\[Xi]"}], 
          "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"], "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}]], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["M", "2"], "+", 
          RowBox[{"2", " ", "b", " ", "M", " ", "\[Zeta]", " ", "\[Xi]"}], 
          "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"], "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}]]}]], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.907145594824381*^9, 3.907146151608325*^9, {3.907147849038065*^9, 
   3.90714786707386*^9}, {3.907148776063599*^9, 3.907148781274083*^9}, {
   3.9071488380348454`*^9, 3.907148886365119*^9}, 3.90714935052967*^9, 
   3.9071499093022757`*^9, 3.907150976113839*^9, 3.907151051933304*^9, 
   3.907232848901544*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"1b168941-937f-43c1-959a-791397b3a0a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"768", " ", 
      SuperscriptBox["b", "6"]}]], 
    RowBox[{"35", " ", "\[ScriptCapitalM]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"M", "+", 
             RowBox[{"b", " ", "\[Zeta]", " ", "\[Xi]"}]}], ")"}], "2"], "+", 
          
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"120", " ", 
           SuperscriptBox["M", "4"], " ", "\[Xi]"}], "-", 
          RowBox[{"60", " ", "b", " ", 
           SuperscriptBox["M", "3"], " ", "\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["M", "2"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              SuperscriptBox["\[Zeta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "3"], " ", "M", " ", "\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{"33", "+", 
             RowBox[{"66", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"275", " ", 
              SuperscriptBox["\[Xi]", "4"]}], "-", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Zeta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"35", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "4"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Zeta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"15", "-", 
                RowBox[{"70", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"63", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Zeta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"51", "-", 
                RowBox[{"610", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"735", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "M"}], "+", 
             RowBox[{"b", " ", "\[Zeta]", " ", "\[Xi]"}]}], ")"}], "2"], "+", 
          
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"120", " ", 
           SuperscriptBox["M", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"60", " ", "b", " ", 
           SuperscriptBox["M", "3"], " ", "\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["M", "2"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              SuperscriptBox["\[Zeta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "3"], " ", "M", " ", "\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"25", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Zeta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"35", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "4"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Zeta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"15", "-", 
                RowBox[{"70", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"63", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Zeta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"51", "-", 
                RowBox[{"610", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"735", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"256", " ", 
     SuperscriptBox["b", "7"]}]], 
   RowBox[{"35", " ", "\[ScriptCapitalM]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"M", "+", 
            RowBox[{"b", " ", "\[Zeta]", " ", "\[Xi]"}]}], ")"}], "2"], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "40"}], " ", 
          SuperscriptBox["M", "5"]}], "+", 
         RowBox[{"40", " ", "b", " ", 
          SuperscriptBox["M", "4"], " ", "\[Zeta]", " ", "\[Xi]"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["M", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["M", "2"], " ", "\[Zeta]", " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "5"], " ", "\[Zeta]", " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "-", 
            RowBox[{"42", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"75", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "-", 
               RowBox[{"70", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"63", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"42", "-", 
               RowBox[{"320", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"350", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "M"}], "+", 
            RowBox[{"b", " ", "\[Zeta]", " ", "\[Xi]"}]}], ")"}], "2"], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"40", " ", 
          SuperscriptBox["M", "5"]}], "+", 
         RowBox[{"40", " ", "b", " ", 
          SuperscriptBox["M", "4"], " ", "\[Zeta]", " ", "\[Xi]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["M", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["M", "2"], " ", "\[Zeta]", " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b", "5"], " ", "\[Zeta]", " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "-", 
            RowBox[{"42", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"75", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Zeta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "-", 
               RowBox[{"70", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"63", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Zeta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"42", "-", 
               RowBox[{"320", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"350", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], " ", 
    RowBox[{"ArcCot", "[", "\[Zeta]", "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"786432", " ", 
     SuperscriptBox["b", "2"]}]], 
   RowBox[{"245", " ", 
    SuperscriptBox["\[ScriptCapitalM]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"8192", "-", 
      RowBox[{"2205", " ", 
       SuperscriptBox["\[Zeta]", "2"]}], "-", 
      RowBox[{"960", " ", 
       SuperscriptBox["\[Zeta]", "4"]}], "-", 
      RowBox[{"17030", " ", 
       SuperscriptBox["\[Zeta]", "6"]}], "-", 
      RowBox[{"52800", " ", 
       SuperscriptBox["\[Zeta]", "8"]}], "-", 
      RowBox[{"28125", " ", 
       SuperscriptBox["\[Zeta]", "10"]}], "+", 
      RowBox[{"8192", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"225", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"220440", " ", 
       SuperscriptBox["\[Zeta]", "4"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"2275750", " ", 
       SuperscriptBox["\[Zeta]", "6"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"4276200", " ", 
       SuperscriptBox["\[Zeta]", "8"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"2165625", " ", 
       SuperscriptBox["\[Zeta]", "10"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"8192", " ", 
       SuperscriptBox["\[Xi]", "4"]}], "-", 
      RowBox[{"127890", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "-", 
      RowBox[{"6760800", " ", 
       SuperscriptBox["\[Zeta]", "4"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "-", 
      RowBox[{"32294300", " ", 
       SuperscriptBox["\[Zeta]", "6"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "-", 
      RowBox[{"48904800", " ", 
       SuperscriptBox["\[Zeta]", "8"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "-", 
      RowBox[{"23231250", " ", 
       SuperscriptBox["\[Zeta]", "10"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{"8192", " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      RowBox[{"2940690", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      RowBox[{"37925520", " ", 
       SuperscriptBox["\[Zeta]", "4"], " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      RowBox[{"137270700", " ", 
       SuperscriptBox["\[Zeta]", "6"], " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      RowBox[{"186202800", " ", 
       SuperscriptBox["\[Zeta]", "8"], " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      RowBox[{"84341250", " ", 
       SuperscriptBox["\[Zeta]", "10"], " ", 
       SuperscriptBox["\[Xi]", "6"]}], "-", 
      RowBox[{"114688", " ", 
       SuperscriptBox["\[Xi]", "8"]}], "-", 
      RowBox[{"7093665", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SuperscriptBox["\[Xi]", "8"]}], "-", 
      RowBox[{"68050080", " ", 
       SuperscriptBox["\[Zeta]", "4"], " ", 
       SuperscriptBox["\[Xi]", "8"]}], "-", 
      RowBox[{"218461950", " ", 
       SuperscriptBox["\[Zeta]", "6"], " ", 
       SuperscriptBox["\[Xi]", "8"]}], "-", 
      RowBox[{"278359200", " ", 
       SuperscriptBox["\[Zeta]", "8"], " ", 
       SuperscriptBox["\[Xi]", "8"]}], "-", 
      RowBox[{"121550625", " ", 
       SuperscriptBox["\[Zeta]", "10"], " ", 
       SuperscriptBox["\[Xi]", "8"]}], "+", 
      RowBox[{"81920", " ", 
       SuperscriptBox["\[Xi]", "10"]}], "+", 
      RowBox[{"4282845", " ", 
       SuperscriptBox["\[Zeta]", "2"], " ", 
       SuperscriptBox["\[Xi]", "10"]}], "+", 
      RowBox[{"37963800", " ", 
       SuperscriptBox["\[Zeta]", "4"], " ", 
       SuperscriptBox["\[Xi]", "10"]}], "+", 
      RowBox[{"115519950", " ", 
       SuperscriptBox["\[Zeta]", "6"], " ", 
       SuperscriptBox["\[Xi]", "10"]}], "+", 
      RowBox[{"141561000", " ", 
       SuperscriptBox["\[Zeta]", "8"], " ", 
       SuperscriptBox["\[Xi]", "10"]}], "+", 
      RowBox[{"60031125", " ", 
       SuperscriptBox["\[Zeta]", "10"], " ", 
       SuperscriptBox["\[Xi]", "10"]}], "-", 
      RowBox[{"30", " ", "\[Zeta]", " ", 
       RowBox[{"(", 
        RowBox[{"147", "+", 
         RowBox[{"113", " ", 
          SuperscriptBox["\[Zeta]", "2"]}], "+", 
         RowBox[{"222", " ", 
          SuperscriptBox["\[Zeta]", "4"]}], "-", 
         RowBox[{"2142", " ", 
          SuperscriptBox["\[Zeta]", "6"]}], "-", 
         RowBox[{"4145", " ", 
          SuperscriptBox["\[Zeta]", "8"]}], "-", 
         RowBox[{"1875", " ", 
          SuperscriptBox["\[Zeta]", "10"]}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"5485", " ", 
          SuperscriptBox["\[Zeta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"40506", " ", 
          SuperscriptBox["\[Zeta]", "4"], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"233910", " ", 
          SuperscriptBox["\[Zeta]", "6"], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"333205", " ", 
          SuperscriptBox["\[Zeta]", "8"], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"144375", " ", 
          SuperscriptBox["\[Zeta]", "10"], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"3918", " ", 
          SuperscriptBox["\[Xi]", "4"]}], "-", 
         RowBox[{"63046", " ", 
          SuperscriptBox["\[Zeta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "4"]}], "-", 
         RowBox[{"941460", " ", 
          SuperscriptBox["\[Zeta]", "4"], " ", 
          SuperscriptBox["\[Xi]", "4"]}], "-", 
         RowBox[{"3102060", " ", 
          SuperscriptBox["\[Zeta]", "6"], " ", 
          SuperscriptBox["\[Xi]", "4"]}], "-", 
         RowBox[{"3776570", " ", 
          SuperscriptBox["\[Zeta]", "8"], " ", 
          SuperscriptBox["\[Xi]", "4"]}], "-", 
         RowBox[{"1548750", " ", 
          SuperscriptBox["\[Zeta]", "10"], " ", 
          SuperscriptBox["\[Xi]", "4"]}], "+", 
         RowBox[{"16434", " ", 
          SuperscriptBox["\[Xi]", "6"]}], "+", 
         RowBox[{"635126", " ", 
          SuperscriptBox["\[Zeta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "6"]}], "+", 
         RowBox[{"4737204", " ", 
          SuperscriptBox["\[Zeta]", "4"], " ", 
          SuperscriptBox["\[Xi]", "6"]}], "+", 
         RowBox[{"12789420", " ", 
          SuperscriptBox["\[Zeta]", "6"], " ", 
          SuperscriptBox["\[Xi]", "6"]}], "+", 
         RowBox[{"14287770", " ", 
          SuperscriptBox["\[Zeta]", "8"], " ", 
          SuperscriptBox["\[Xi]", "6"]}], "+", 
         RowBox[{"5622750", " ", 
          SuperscriptBox["\[Zeta]", "10"], " ", 
          SuperscriptBox["\[Xi]", "6"]}], "-", 
         RowBox[{"57009", " ", 
          SuperscriptBox["\[Xi]", "8"]}], "-", 
         RowBox[{"1309915", " ", 
          SuperscriptBox["\[Zeta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "8"]}], "-", 
         RowBox[{"8119146", " ", 
          SuperscriptBox["\[Zeta]", "4"], " ", 
          SuperscriptBox["\[Xi]", "8"]}], "-", 
         RowBox[{"20029590", " ", 
          SuperscriptBox["\[Zeta]", "6"], " ", 
          SuperscriptBox["\[Xi]", "8"]}], "-", 
         RowBox[{"21258405", " ", 
          SuperscriptBox["\[Zeta]", "8"], " ", 
          SuperscriptBox["\[Xi]", "8"]}], "-", 
         RowBox[{"8103375", " ", 
          SuperscriptBox["\[Zeta]", "10"], " ", 
          SuperscriptBox["\[Xi]", "8"]}], "+", 
         RowBox[{"36525", " ", 
          SuperscriptBox["\[Xi]", "10"]}], "+", 
         RowBox[{"763175", " ", 
          SuperscriptBox["\[Zeta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "10"]}], "+", 
         RowBox[{"4445490", " ", 
          SuperscriptBox["\[Zeta]", "4"], " ", 
          SuperscriptBox["\[Xi]", "10"]}], "+", 
         RowBox[{"10491390", " ", 
          SuperscriptBox["\[Zeta]", "6"], " ", 
          SuperscriptBox["\[Xi]", "10"]}], "+", 
         RowBox[{"10771425", " ", 
          SuperscriptBox["\[Zeta]", "8"], " ", 
          SuperscriptBox["\[Xi]", "10"]}], "+", 
         RowBox[{"4002075", " ", 
          SuperscriptBox["\[Zeta]", "10"], " ", 
          SuperscriptBox["\[Xi]", "10"]}]}], ")"}], " ", 
       RowBox[{"ArcCot", "[", "\[Zeta]", "]"}]}], "+", 
      RowBox[{"45", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "49"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Zeta]", "2"]}], "+", 
         RowBox[{"230", " ", 
          SuperscriptBox["\[Zeta]", "4"]}], "-", 
         RowBox[{"154", " ", 
          SuperscriptBox["\[Zeta]", "6"]}], "-", 
         RowBox[{"965", " ", 
          SuperscriptBox["\[Zeta]", "8"]}], "-", 
         RowBox[{"625", " ", 
          SuperscriptBox["\[Zeta]", "10"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"1247", " ", 
          SuperscriptBox["\[Zeta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"1918", " ", 
          SuperscriptBox["\[Zeta]", "4"], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"31730", " ", 
          SuperscriptBox["\[Zeta]", "6"], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"78985", " ", 
          SuperscriptBox["\[Zeta]", "8"], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"48125", " ", 
          SuperscriptBox["\[Zeta]", "10"], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"230", " ", 
          SuperscriptBox["\[Xi]", "4"]}], "+", 
         RowBox[{"1918", " ", 
          SuperscriptBox["\[Zeta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "4"]}], "-", 
         RowBox[{"74500", " ", 
          SuperscriptBox["\[Zeta]", "4"], " ", 
          SuperscriptBox["\[Xi]", "4"]}], "-", 
         RowBox[{"493060", " ", 
          SuperscriptBox["\[Zeta]", "6"], " ", 
          SuperscriptBox["\[Xi]", "4"]}], "-", 
         RowBox[{"914690", " ", 
          SuperscriptBox["\[Zeta]", "8"], " ", 
          SuperscriptBox["\[Xi]", "4"]}], "-", 
         RowBox[{"516250", " ", 
          SuperscriptBox["\[Zeta]", "10"], " ", 
          SuperscriptBox["\[Xi]", "4"]}], "+", 
         RowBox[{"154", " ", 
          SuperscriptBox["\[Xi]", "6"]}], "+", 
         RowBox[{"31730", " ", 
          SuperscriptBox["\[Zeta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "6"]}], "+", 
         RowBox[{"493060", " ", 
          SuperscriptBox["\[Zeta]", "4"], " ", 
          SuperscriptBox["\[Xi]", "6"]}], "+", 
         RowBox[{"2170980", " ", 
          SuperscriptBox["\[Zeta]", "6"], " ", 
          SuperscriptBox["\[Xi]", "6"]}], "+", 
         RowBox[{"3513090", " ", 
          SuperscriptBox["\[Zeta]", "8"], " ", 
          SuperscriptBox["\[Xi]", "6"]}], "+", 
         RowBox[{"1874250", " ", 
          SuperscriptBox["\[Zeta]", "10"], " ", 
          SuperscriptBox["\[Xi]", "6"]}], "-", 
         RowBox[{"965", " ", 
          SuperscriptBox["\[Xi]", "8"]}], "-", 
         RowBox[{"78985", " ", 
          SuperscriptBox["\[Zeta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "8"]}], "-", 
         RowBox[{"914690", " ", 
          SuperscriptBox["\[Zeta]", "4"], " ", 
          SuperscriptBox["\[Xi]", "8"]}], "-", 
         RowBox[{"3513090", " ", 
          SuperscriptBox["\[Zeta]", "6"], " ", 
          SuperscriptBox["\[Xi]", "8"]}], "-", 
         RowBox[{"5285385", " ", 
          SuperscriptBox["\[Zeta]", "8"], " ", 
          SuperscriptBox["\[Xi]", "8"]}], "-", 
         RowBox[{"2701125", " ", 
          SuperscriptBox["\[Zeta]", "10"], " ", 
          SuperscriptBox["\[Xi]", "8"]}], "+", 
         RowBox[{"625", " ", 
          SuperscriptBox["\[Xi]", "10"]}], "+", 
         RowBox[{"48125", " ", 
          SuperscriptBox["\[Zeta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "10"]}], "+", 
         RowBox[{"516250", " ", 
          SuperscriptBox["\[Zeta]", "4"], " ", 
          SuperscriptBox["\[Xi]", "10"]}], "+", 
         RowBox[{"1874250", " ", 
          SuperscriptBox["\[Zeta]", "6"], " ", 
          SuperscriptBox["\[Xi]", "10"]}], "+", 
         RowBox[{"2701125", " ", 
          SuperscriptBox["\[Zeta]", "8"], " ", 
          SuperscriptBox["\[Xi]", "10"]}], "+", 
         RowBox[{"1334025", " ", 
          SuperscriptBox["\[Zeta]", "10"], " ", 
          SuperscriptBox["\[Xi]", "10"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"ArcCot", "[", "\[Zeta]", "]"}], "2"]}]}], ")"}]}]}], "+", 
  FractionBox[
   RowBox[{"35", " ", "\[ScriptCapitalM]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["b", "5"], " ", "M"}], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["M", "3"]}], "+", 
      RowBox[{"15", " ", "b", " ", 
       SuperscriptBox["M", "5"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["b", "2"], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["b", "2"], "+", 
          SuperscriptBox["M", "2"]}], ")"}], "2"], " ", 
       RowBox[{"ArcTan", "[", 
        FractionBox["b", "M"], "]"}]}]}], ")"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox["b", "7"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["b", "2"], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["M", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["b", "2"], "+", 
       SuperscriptBox["M", "2"]}], ")"}], "2"], " ", "\[ScriptCapitalM]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], "+", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "M"}], " ", "\[Zeta]"}], "+", 
         RowBox[{"b", " ", "\[Xi]"}]}], ",", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"M", "+", 
             RowBox[{"b", " ", "\[Zeta]", " ", "\[Xi]"}]}], ")"}], "2"], "+", 
          
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}]]}], "]"}], "-", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"M", " ", "\[Zeta]"}], "+", 
         RowBox[{"b", " ", "\[Xi]"}]}], ",", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "M"}], "+", 
             RowBox[{"b", " ", "\[Zeta]", " ", "\[Xi]"}]}], ")"}], "2"], "+", 
          
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}]]}], "]"}]}], ")"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["b", "7"]}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["M", "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "M"}], "+", 
              RowBox[{"b", " ", "\[Zeta]", " ", "\[Xi]"}]}], ")"}], "2"], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}]], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"M", "+", 
              RowBox[{"b", " ", "\[Zeta]", " ", "\[Xi]"}]}], ")"}], "2"], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}]]}], ")"}], "2"]}], 
     RowBox[{"4", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "M"}], "+", 
           RowBox[{"b", " ", "\[Zeta]", " ", "\[Xi]"}]}], ")"}], "2"], "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}]], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"M", "+", 
           RowBox[{"b", " ", "\[Zeta]", " ", "\[Xi]"}]}], ")"}], "2"], "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}]]}]], "]"}]}]}]], "Output",\

 CellChangeTimes->{
  3.907145594824381*^9, 3.907146151608325*^9, {3.907147849038065*^9, 
   3.90714786707386*^9}, {3.907148776063599*^9, 3.907148781274083*^9}, {
   3.9071488380348454`*^9, 3.907148886365119*^9}, 3.90714935052967*^9, 
   3.9071499093022757`*^9, 3.907150976113839*^9, 3.907151051933304*^9, 
   3.9072328489193497`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"c9bcda40-5f24-4af6-b050-a2bc38801138"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Simple check of the Einstein equations", "Title",
 CellChangeTimes->{{3.907148919486363*^9, 3.907148933449733*^9}, {
  3.907149217022594*^9, 
  3.907149218059082*^9}},ExpressionUUID->"9a7bc474-86f3-4c60-bf1d-\
6d3f01d71334"],

Cell["The Laplace operator in the oblate spheroidal coordinates", "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.90714899231888*^9, 3.90714900084618*^9}, {
  3.907149120104651*^9, 3.907149143065784*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"dfc03f47-1b9c-4594-b2bf-3a6c92394985"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LapOSph", "[", "f_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["\[Zeta]", "2"], "+", 
     SuperscriptBox["\[Xi]", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Zeta]", "^", "2"}]}], ")"}], 
        RowBox[{"D", "[", 
         RowBox[{"f", ",", "\[Zeta]"}], "]"}]}], ",", "\[Zeta]"}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[Xi]", "^", "2"}]}], ")"}], 
        RowBox[{"D", "[", 
         RowBox[{"f", ",", "\[Xi]"}], "]"}]}], ",", "\[Xi]"}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"908b180c-f794-4095-98af-8fe0711976fe"],

Cell["is zero for the solution", "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.907149185321316*^9, 3.9071491971814327`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"ee43b627-00fa-4fc9-86b1-63ca0fdcd42c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"LapOSph", "[", "\[Nu]tot", "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9071491551214542`*^9, 3.90714916327171*^9}, {
  3.907149669944313*^9, 3.907149670179496*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"677bcdc2-9d7a-4f9e-832d-d89f560cda1e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.90714915971812*^9, 3.907149163832698*^9}, 
   3.9071496709359083`*^9, 3.907149920148512*^9, 3.907150976301326*^9, 
   3.907151052216954*^9, 3.907232854642948*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"2e1f9d3f-9970-46c0-b282-1cf4c0914667"]
}, Open  ]],

Cell["\<\
The second metric function \[Lambda] should satisfy the following equations\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.907149206216166*^9, 3.9071492519208717`*^9}, {
  3.907232792221464*^9, 3.907232792621298*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"28c67f9f-87e8-48cc-9824-411608ed2609"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EqsForLambda", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Lambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Zeta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Nu]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", "\[Xi]", " ", 
            RowBox[{
             SuperscriptBox["\[Nu]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Nu]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}]}], "+", 
           RowBox[{"\[Zeta]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Nu]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}], "2"]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["\[Zeta]", "2"], "+", 
         SuperscriptBox["\[Xi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Lambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}], "\[Equal]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Nu]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}], "2"]}], "-", 
          RowBox[{"2", " ", "\[Zeta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Nu]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Nu]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Zeta]", "2"]}], ")"}], " ", "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Nu]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Zeta]", ",", "\[Xi]"}], "]"}], "2"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["\[Zeta]", "2"], "+", 
        SuperscriptBox["\[Xi]", "2"]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.907149271552354*^9, 3.907149325757132*^9}, {
   3.907149379677561*^9, 3.907149393723516*^9}, 3.907149538063455*^9, 
   3.9071508483426204`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"8be99646-59d9-4287-8bd1-103d60b271a5"],

Cell["\<\
which can be checked analytically, although it is too time-consuming. \
Instead, we just check them numerically for a few random values\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.907149627136196*^9, 3.907149650127885*^9}, {
  3.9071508707093897`*^9, 3.9071509074290276`*^9}, {3.9072148603647346`*^9, 
  3.907214868967185*^9}, {3.907214914639761*^9, 3.907214958019803*^9}, {
  3.907218591131585*^9, 3.9072186057997227`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"fbb8894d-7cc7-4439-a5e6-294c3543ed1b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"EqsForLambda", "/.", 
    RowBox[{"\[Lambda]", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Zeta]", ",", " ", "\[Xi]"}], "}"}], ",", " ", 
       RowBox[{"\[Lambda]tot", "//", "Evaluate"}]}], "]"}]}]}], "/.", 
   RowBox[{"\[Nu]", "->", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Zeta]", ",", " ", "\[Xi]"}], "}"}], ",", " ", 
      RowBox[{"\[Nu]tot", "//", "Evaluate"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"M", "->", "1.`30"}], ",", " ", 
      RowBox[{"\[ScriptCapitalM]", "->", 
       RowBox[{"RandomReal", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{".1`30", ",", "2`30"}], "}"}], ",", " ", 
         RowBox[{"WorkingPrecision", "->", "30"}]}], "]"}]}], ",", " ", 
      RowBox[{"b", "->", 
       RowBox[{"RandomReal", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1.`30", ",", "10.`30"}], "}"}], ",", " ", 
         RowBox[{"WorkingPrecision", "->", "30"}]}], "]"}]}]}], "}"}]}], ",", 
   
   RowBox[{"{", 
    RowBox[{"\[Zeta]", ",", 
     RowBox[{"RandomReal", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.1`30", ",", "10.`30"}], "}"}], ",", "10", ",", " ", 
       RowBox[{"WorkingPrecision", "->", "30"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Xi]", ",", 
     RowBox[{"RandomReal", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.0001`30", ",", "1.`30"}], "}"}], ",", "10", ",", " ", 
       RowBox[{"WorkingPrecision", "->", "30"}]}], "]"}]}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.907149424540587*^9, 3.907149480246409*^9}, {
  3.907149523946117*^9, 3.907149525045247*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"05128ff7-1972-47a8-a2d6-6b91446aa471"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.907149481289506*^9, 3.907149525886038*^9, 
  3.90714992059793*^9, 3.907150976747058*^9, 3.9071510529881926`*^9, 
  3.907232855053022*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"4b7b124d-2fcf-4fda-8b53-444efc80b5fc"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1823, 1639},
WindowMargins->{{1680, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bd17e302-792a-42eb-915a-74935685efbc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 203, 3, 98, "Title",ExpressionUUID->"e9b3bdc7-1abd-4dff-b9f5-79011856e9c5"],
Cell[786, 27, 1672, 36, 145, "Text",ExpressionUUID->"3142a310-945d-4a8d-8e0f-5887a7ee86e4"],
Cell[2461, 65, 6483, 191, 236, "Input",ExpressionUUID->"9f32649b-3b17-4fe8-86b3-f6367a6c553f"],
Cell[8947, 258, 947, 16, 51, "Text",ExpressionUUID->"46bb6543-1a0f-4766-9ca1-012be0079fa4"],
Cell[CellGroupData[{
Cell[9919, 278, 430, 7, 52, "Input",ExpressionUUID->"434eed47-3e5c-4ea3-84b2-6170a0f3a42b"],
Cell[10352, 287, 197, 2, 34, "Output",ExpressionUUID->"0eac9293-95ce-475c-b080-5da8ffe06314"]
}, Open  ]],
Cell[10564, 292, 1657, 41, 174, "Text",ExpressionUUID->"4f17a6f5-7b81-40a2-ba46-29eefbbdcb37"],
Cell[CellGroupData[{
Cell[12246, 337, 560, 11, 94, "Input",ExpressionUUID->"5ea5bcfe-2176-4243-a304-46b57d70993a"],
Cell[12809, 350, 12673, 315, 212, "Output",ExpressionUUID->"c19551d6-496a-42b6-bd8f-583c67fe4b04"],
Cell[25485, 667, 15443, 411, 199, "Output",ExpressionUUID->"90b4d058-88dc-48ea-939e-42bdca62c0c1"],
Cell[40931, 1080, 16376, 406, 277, "Output",ExpressionUUID->"800ad06e-5988-4270-a983-33ca221f8b27"],
Cell[57310, 1488, 36880, 981, 472, "Output",ExpressionUUID->"724d8788-7c79-48a1-9f8b-f582182ee0d1"]
}, Open  ]],
Cell[94205, 2472, 631, 12, 51, "Text",ExpressionUUID->"c324ca10-83b6-4d44-875a-0596effbf5c2"],
Cell[94839, 2486, 1711, 49, 40, "Input",ExpressionUUID->"3362d21d-a13d-4de4-bc04-3209e5604721"],
Cell[96553, 2537, 353, 7, 51, "Text",ExpressionUUID->"a59e2c74-fe81-4880-86ad-71851b9f41fa"],
Cell[CellGroupData[{
Cell[96931, 2548, 1613, 45, 52, "Input",ExpressionUUID->"6e9ec704-99b5-4e9b-a554-9039094597a2"],
Cell[98547, 2595, 792, 21, 52, "Output",ExpressionUUID->"979e909f-7145-47b7-8d89-27a656b781f5"],
Cell[99342, 2618, 878, 24, 55, "Output",ExpressionUUID->"65a7e3e8-0111-4714-ac3e-ad5cc8d2f1fe"]
}, Open  ]],
Cell[100235, 2645, 448, 9, 51, "Text",ExpressionUUID->"6da648c3-a9e5-4722-87b7-ba828d267ffa"],
Cell[CellGroupData[{
Cell[100708, 2658, 1568, 39, 69, "Input",ExpressionUUID->"4eb4e1b4-4727-488d-8a38-60fc28f72c96"],
Cell[102279, 2699, 5090, 140, 125, "Output",ExpressionUUID->"1b168941-937f-43c1-959a-791397b3a0a4"],
Cell[107372, 2841, 33273, 875, 578, "Output",ExpressionUUID->"c9bcda40-5f24-4af6-b050-a2bc38801138"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[140694, 3722, 230, 4, 72, "Title",ExpressionUUID->"9a7bc474-86f3-4c60-bf1d-6d3f01d71334"],
Cell[140927, 3728, 310, 5, 51, "Text",ExpressionUUID->"dfc03f47-1b9c-4594-b2bf-3a6c92394985"],
Cell[141240, 3735, 847, 27, 50, "Input",ExpressionUUID->"908b180c-f794-4095-98af-8fe0711976fe"],
Cell[142090, 3764, 232, 4, 51, "Text",ExpressionUUID->"ee43b627-00fa-4fc9-86b1-63ca0fdcd42c"],
Cell[CellGroupData[{
Cell[142347, 3772, 293, 5, 30, "Input",ExpressionUUID->"677bcdc2-9d7a-4f9e-832d-d89f560cda1e"],
Cell[142643, 3779, 292, 4, 34, "Output",ExpressionUUID->"2e1f9d3f-9970-46c0-b282-1cf4c0914667"]
}, Open  ]],
Cell[142950, 3786, 340, 7, 51, "Text",ExpressionUUID->"28c67f9f-87e8-48cc-9824-411608ed2609"],
Cell[143293, 3795, 5074, 143, 88, "Input",ExpressionUUID->"8be99646-59d9-4287-8bd1-103d60b271a5"],
Cell[148370, 3940, 550, 10, 51, "Text",ExpressionUUID->"fbb8894d-7cc7-4439-a5e6-294c3543ed1b"],
Cell[CellGroupData[{
Cell[148945, 3954, 1918, 53, 73, "Input",ExpressionUUID->"05128ff7-1972-47a8-a2d6-6b91446aa471"],
Cell[150866, 4009, 7581, 226, 224, "Output",ExpressionUUID->"4b7b124d-2fcf-4fda-8b53-444efc80b5fc"]
}, Open  ]]
}, Closed]]
}
]
*)


